A Programmable Approach to Neural Network Compression

Deep neural networks (DNNs) frequently contain far more weights, represented at a higher precision, than are required for the specific task which they are trained to perform. Consequently, they can often be compressed using techniques such as weight pruning and quantization that reduce both the model size and inference time without appreciable loss in accuracy. However, finding the best compression strategy and corresponding target sparsity for a given DNN, hardware platform, and optimization objective currently requires expensive, frequently manual, trial-and-error experimentation. In this paper, we introduce a programmable system for model compression called Condensa. Users programmatically compose simple operators, in Python, to build more complex and practically interesting compression strategies. Given a strategy and user-provided objective (such as minimization of running time), Condensa uses a novel Bayesian optimization-based algorithm to automatically infer desirable sparsities. Our experiments on four real-world DNNs demonstrate memory footprint and hardware runtime throughput improvements of 188x and 2.59x, respectively, using at most ten samples per search. We have released a reference implementation of Condensa at https://github.com/NVlabs/condensa.

==> code/block.py <==
class BlockPrune(object):
    """Prunes blocks in Linear layers."""
    def __init__(self, block_size, layer_types, criteria=F.l2norm):
        self._density = None
        self.block_size = block_size
        self.criteria = criteria
        self.layer_types = layer_types

    @property
    def density(self):
        return self._density

    @density.setter
    def density(self, d):
        self._density = d

    def threshold(self, module):
        vec = []
        for m in module.modules():
            if type(m) in self.layer_types and not hasattr(m, 'condensa_nocompress'):
                all_weights = [n for n, _ in m.named_parameters()]
                weights = [x for x in all_weights if x.startswith('weight')]
                for w in weights:
                    agg = T.aggregate(getattr(m, w).data, self.block_size, self.criteria)
                    vec.append(agg.view(-1))
        return T.threshold(torch.cat(vec), self._density)

    def pi(self, module):
        threshold = self.threshold(module)
        for m in module.modules():
            if type(m) in self.layer_types and not hasattr(m, 'condensa_nocompress'):
                all_weights = [n for n, _ in m.named_parameters()]
                weights = [x for x in all_weights if x.startswith('weight')]
                for w in weights:
                    condensa.blockprune(m,
                                        threshold,
                                        block_size=self.block_size,
                                        criteria=self.criteria,
                                        parameter=w)

    def delta(self, module):
        pass



==> code/compose.py <==
class Compose(object):
    """Composes two or more schemes together."""
    def __init__(self, schemes):
        if not isinstance(schemes, list):
            raise TypeError('Please specify schemes to compose as a list')
        self.schemes = schemes

    def pi(self, module):
        for s in self.schemes:
            s.pi(module)

    def delta(self, module):
        for s in reversed(self.schemes):
            s.delta(module)



==> code/filter.py <==
class FilterPrune(object):
    """Prunes filters from convolutional layers."""
    def __init__(self, criteria=F.l2norm, prune_bias=True):
        self._density = None
        self.criteria = criteria
        self.prune_bias = prune_bias

    @property
    def density(self): return self._density

    @density.setter
    def density(self, d): self._density = d

    def threshold(self, module):
        vec = []
        for m in module.modules():
            if isinstance(m, torch.nn.Conv2d) and not hasattr(m, 'condensa_nocompress'):
                agg = T.aggregate_filters(m.weight.data, self.criteria)
                vec.append(agg.view(-1))
        return T.threshold(torch.cat(vec), self._density)

    def pi(self, module):
        threshold = self.threshold(module)
        for m in module.modules():
            if isinstance(m, torch.nn.Conv2d) and not hasattr(m, 'condensa_nocompress'):
                condensa.filter_prune(m, threshold, criteria=self.criteria, prune_bias=self.prune_bias)

    def delta(self, module): pass



==> code/neuron.py <==
class NeuronPrune(object):
    """Prunes neurons from fully-connected layers."""
    def __init__(self, criteria=F.l2norm, prune_bias=True):
        self._density = None
        self.criteria = criteria
        self.prune_bias = prune_bias

    @property
    def density(self): return self._density

    @density.setter
    def density(self, d): self._density = d

    def threshold(self, module):
        vec = []
        for m in module.modules():
            if isinstance(m, torch.nn.Linear) and not hasattr(m, 'condensa_nocompress'):
                agg = T.aggregate_neurons(m.weight.data, self.criteria)
                vec.append(agg.view(-1))
        return T.threshold(torch.cat(vec), self._density)

    def pi(self, module):
        threshold = self.threshold(module)
        for m in module.modules():
            if isinstance(m, torch.nn.Linear) and not hasattr(m, 'condensa_nocompress'):
                condensa.neuron_prune(m, threshold, criteria=self.criteria, prune_bias=self.prune_bias)

    def delta(self, module): pass



==> code/preamble.py <==
import torch

import condensa
import condensa.tensor as T
import condensa.functional as F



==> code/prune.py <==
class Prune(object):
    """Performs unstructured pruning."""
    def __init__(self, layer_types):
        self._density = None
        self.layer_types = layer_types

    @property
    def density(self):
        return self._density

    @density.setter
    def density(self, d):
        self._density = d

    def threshold(self, module):
        vec = []
        for m in module.modules():
            if type(m) in self.layer_types and not hasattr(
                    m, 'condensa_nocompress'):
                all_weights = [n for n, _ in m.named_parameters()]
                weights = [x for x in all_weights if x.startswith('weight')]
                for w in weights:
                    vec.append(getattr(m, w).data.view(-1))
        return T.threshold(torch.cat(vec), self._density)

    def pi(self, module):
        threshold = self.threshold(module)
        for m in module.modules():
            if type(m) in self.layer_types and not hasattr(
                    m, 'condensa_nocompress'):
                all_weights = [n for n, _ in m.named_parameters()]
                weights = [x for x in all_weights if x.startswith('weight')]
                for w in weights:
                    condensa.prune(m, threshold, parameter=w)

    def delta(self, module):
        pass


==> code/qz.py <==
class Quantize(object):
    """Quantizes network to given data-type."""
    def __init__(self, layer_types, dtype):
        self.dtype = dtype
        self.layer_types = layer_types

    def pi(self, module):
        for m in module.modules():
            if type(m) in self.layer_types and not hasattr(
                    m, 'condensa_nocompress'):
                condensa.quantize(m, self.dtype)

    def delta(self, module):
        for m in module.modules():
            if type(m) in self.layer_types and not hasattr(
                    m, 'condensa_nocompress'):
                condensa.dequantize(m, condensa.float32)



==> code/schemes.py <==
import torch

import condensa
import condensa.tensor as T
import condensa.functional as F

class Compose(object):
    """Composes two or more schemes together."""
    def __init__(self, schemes):
        if not isinstance(schemes, list):
            raise TypeError('Please specify schemes to compose as a list')
        self.schemes = schemes

    def pi(self, module):
        for s in self.schemes:
            s.pi(module)

    def delta(self, module):
        for s in reversed(self.schemes):
            s.delta(module)

class Prune(object):
    """Performs unstructured pruning."""
    def __init__(self):
        self._density = None
        self.layer_types = [torch.nn.Linear,
                            torch.nn.Conv2d,
                            torch.nn.LSTM]

    @property
    def density(self):
        return self._density

    @density.setter
    def density(self, d):
        self._density = d

    def threshold(self, module):
        vec = []
        for m in module.modules():
            if type(m) in self.layer_types and not hasattr(
                    m, 'condensa_nocompress'):
                all_weights = [n for n, _ in m.named_parameters()]
                weights = [x for x in all_weights if x.startswith('weight')]
                for w in weights:
                    vec.append(getattr(m, w).data.view(-1))
        return T.threshold(torch.cat(vec), self._density)

    def pi(self, module):
        threshold = self.threshold(module)
        for m in module.modules():
            if type(m) in self.layer_types and not hasattr(
                    m, 'condensa_nocompress'):
                all_weights = [n for n, _ in m.named_parameters()]
                weights = [x for x in all_weights if x.startswith('weight')]
                for w in weights:
                    condensa.prune(m, threshold, parameter=w)

    def delta(self, module):
        pass

class Quantize(object):
    """Quantizes network to given data-type."""
    def __init__(self, dtype=condensa.float16):
        self.dtype = dtype
        self.layer_types = [torch.nn.Linear, torch.nn.Conv2d]

    def pi(self, module):
        for m in module.modules():
            if type(m) in self.layer_types and not hasattr(
                    m, 'condensa_nocompress'):
                condensa.quantize(m, self.dtype)

    def delta(self, module):
        for m in module.modules():
            if type(m) in self.layer_types and not hasattr(
                    m, 'condensa_nocompress'):
                condensa.dequantize(m, condensa.float32)

class NeuronPrune(object):
    """Prunes neurons from fully-connected layers."""
    def __init__(self, criteria=F.l2norm, prune_bias=True):
        self._density = None
        self.criteria = criteria
        self.prune_bias = prune_bias

    @property
    def density(self):
        return self._density

    @density.setter
    def density(self, d):
        self._density = d

    def threshold(self, module):
        vec = []
        for m in module.modules():
            if isinstance(m, torch.nn.Linear) and not hasattr(
                    m, 'condensa_nocompress'):
                agg = T.aggregate_neurons(m.weight.data, self.criteria)
                vec.append(agg.view(-1))
        return T.threshold(torch.cat(vec), self._density)

    def pi(self, module):
        threshold = self.threshold(module)
        for m in module.modules():
            if isinstance(m, torch.nn.Linear) and not hasattr(
                    m, 'condensa_nocompress'):
                condensa.neuron_prune(m,
                                      threshold,
                                      criteria=self.criteria,
                                      prune_bias=self.prune_bias)

    def delta(self, module):
        pass

class FilterPrune(object):
    """Prunes filters from convolutional layers."""
    def __init__(self, criteria=F.l2norm, prune_bias=True):
        self._density = None
        self.criteria = criteria
        self.prune_bias = prune_bias

    @property
    def density(self):
        return self._density

    @density.setter
    def density(self, d):
        self._density = d

    def threshold(self, module):
        vec = []
        for m in module.modules():
            if isinstance(m, torch.nn.Conv2d) and not hasattr(
                    m, 'condensa_nocompress'):
                agg = T.aggregate_filters(m.weight.data, self.criteria)
                vec.append(agg.view(-1))
        return T.threshold(torch.cat(vec), self._density)

    def pi(self, module):
        threshold = self.threshold(module)
        for m in module.modules():
            if isinstance(m, torch.nn.Conv2d) and not hasattr(
                    m, 'condensa_nocompress'):
                condensa.filter_prune(m,
                                      threshold,
                                      criteria=self.criteria,
                                      prune_bias=self.prune_bias)

    def delta(self, module):
        pass

class StructurePrune(object):
    """Combines neuron and filter pruning."""
    def __init__(self, criteria=F.l2norm, prune_bias=True):
        self.density = None
        self.criteria = criteria
        self.prune_bias = prune_bias

    @property
    def density(self):
        return self._density

    @density.setter
    def density(self, d):
        self._density = d

    def threshold(self, module):
        vec = []
        for m in module.modules():
            if isinstance(m, torch.nn.Linear) and not hasattr(
                    m, 'condensa_nocompress'):
                agg = T.aggregate_neurons(m.weight.data, self.criteria)
                vec.append(agg.view(-1))
            if isinstance(m, torch.nn.Conv2d) and not hasattr(
                    m, 'condensa_nocompress'):
                agg = T.aggregate_filters(m.weight.data, self.criteria)
                vec.append(agg.view(-1))
        return T.threshold(torch.cat(vec), self._density)

    def pi(self, module):
        threshold = self.threshold(module)
        for m in module.modules():
            if isinstance(m, torch.nn.Linear) and not hasattr(
                    m, 'condensa_nocompress'):
                condensa.neuron_prune(m,
                                      threshold,
                                      criteria=self.criteria,
                                      prune_bias=self.prune_bias)
            if isinstance(m, torch.nn.Conv2d) and not hasattr(
                    m, 'condensa_nocompress'):
                condensa.filter_prune(m,
                                      threshold,
                                      align=self.align,
                                      criteria=self.criteria,
                                      prune_bias=self.prune_bias)

    def delta(self, module):
        pass


class BlockPrune(object):
    """Prunes blocks in Linear layers."""
    def __init__(self, density, block_size, criteria=F.l2norm):
        self._density = None
        self.block_size = block_size
        self.criteria = criteria
        self.layer_types = [torch.nn.Linear]

    @property
    def density(self):
        return self._density

    @density.setter
    def density(self, d):
        self._density = d

    def threshold(self, module):
        vec = []
        for m in module.modules():
            if type(m) in self.layer_types and not hasattr(
                    m, 'condensa_nocompress'):
                agg = T.aggregate(m.weight.data, self.block_size,
                                  self.criteria)
                vec.append(agg.view(-1))
        return T.threshold(torch.cat(vec), self._density)

    def pi(self, module):
        threshold = self.threshold(module)
        for m in module.modules():
            if type(m) in self.layer_types and not hasattr(
                    m, 'condensa_nocompress'):
                condensa.blockprune(m,
                                    threshold,
                                    block_size=self.block_size,
                                    criteria=self.criteria)

    def delta(self, module):
        pass


==> code/structured.py <==
class StructurePrune(object):
    """Combines neuron and filter pruning."""
    def __init__(self, criteria=F.l2norm, prune_bias=True):
        self.density = None
        self.criteria = criteria
        self.prune_bias = prune_bias

    @property
    def density(self):
        return self._density

    @density.setter
    def density(self, d):
        self._density = d

    def threshold(self, module):
        vec = []
        for m in module.modules():
            if isinstance(m, torch.nn.Linear) and not hasattr(
                    m, 'condensa_nocompress'):
                agg = T.aggregate_neurons(m.weight.data, self.criteria)
                vec.append(agg.view(-1))
            if isinstance(m, torch.nn.Conv2d) and not hasattr(
                    m, 'condensa_nocompress'):
                agg = T.aggregate_filters(m.weight.data, self.criteria)
                vec.append(agg.view(-1))
        return T.threshold(torch.cat(vec), self._density)

    def pi(self, module):
        threshold = self.threshold(module)
        for m in module.modules():
            if isinstance(m, torch.nn.Linear) and not hasattr(
                    m, 'condensa_nocompress'):
                condensa.neuron_prune(m,
                                      threshold,
                                      criteria=self.criteria,
                                      prune_bias=self.prune_bias)
            if isinstance(m, torch.nn.Conv2d) and not hasattr(
                    m, 'condensa_nocompress'):
                condensa.filter_prune(m,
                                      threshold,
                                      align=self.align,
                                      criteria=self.criteria,
                                      prune_bias=self.prune_bias)

    def delta(self, module):
        pass


